Polar R-CNN: End-to-End Lane Detection with Fewer Anchors

Lane detection is a critical and challenging task in autonomous driving, particularly in real-world scenarios where traffic lanes can be slender, lengthy, and often obscured by other vehicles, complicating detection efforts. Existing anchor-based methods typically rely on prior lane anchors to extract features and subsequently refine the location and shape of lanes. While these methods achieve high performance, manually setting prior anchors is cumbersome, and ensuring sufficient coverage across diverse datasets often requires a large amount of dense anchors. Furthermore, the use of Non-Maximum Suppression (NMS) to eliminate redundant predictions complicates real-world deployment and may underperform in complex scenarios. In this paper, we propose Polar R-CNN, an end-to-end anchor-based method for lane detection. By incorporating both local and global polar coordinate systems, Polar R-CNN facilitates flexible anchor proposals and significantly reduces the number of anchors required without compromising performance.Additionally, we introduce a triplet head with heuristic structure that supports NMS-free paradigm, enhancing deployment efficiency and performance in scenarios with dense lanes.Our method achieves competitive results on five popular lane detection benchmarks--Tusimple, CULane,LLAMAS, CurveLanes, and DL-Rai--while maintaining a lightweight design and straightforward structure. Our source code is available at https://github.com/ShqWW/PolarRCNN.

==> thesis_figure/anchor_num/anchor_num_testing.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl

# 设置全局字体为 Times New Roman
mpl.rcParams['font.family'] = 'Times New Roman'
mpl.rcParams['font.serif'] = ['Times New Roman']
mpl.rcParams['axes.titlesize'] = 18
mpl.rcParams['axes.labelsize'] = 30
mpl.rcParams['xtick.labelsize'] = 22
mpl.rcParams['ytick.labelsize'] = 22
mpl.rcParams['legend.fontsize'] = 22

alpha = 0.7
plt.figure(figsize=(8.5, 8))

# 2×7
x_2x7 = [10, 14]
y_2x7 = [80.075, 80.083]
plt.plot(x_2x7, y_2x7, 'o-', color='blue', alpha=alpha, markersize=12, linewidth=4, label="2×7")

# 2×10
x_2x10 = [10, 15, 20]
y_2x10 = [80.549, 80.585, 80.59]
plt.plot(x_2x10, y_2x10, 's-', color='green', alpha=alpha, markersize=12, linewidth=4, label="2×10")

# 4×10
x_4x10 = [10, 15, 20, 25, 30, 35, 40]
y_4x10 = [80.3, 80.824, 80.805, 80.799, 80.798, 80.796, 80.794]
plt.plot(x_4x10, y_4x10, 'd-', color='red', alpha=alpha, markersize=12, linewidth=4, label="4×10")

# 5×12
x_5x12 = [10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60]
y_5x12 = [79.742, 80.809, 80.9, 80.924, 80.919, 80.92, 80.921, 80.924, 80.923, 80.923, 80.924]
plt.plot(x_5x12, y_5x12, 'v-', color='purple', alpha=alpha, markersize=12, linewidth=4, label="5×12")

# 6×18
x_6x13 = [10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 78]
y_6x13 = [78.576, 80.53, 80.907, 80.953, 80.955, 80.958, 80.956, 80.958, 80.963, 80.965, 80.962, 80.962, 80.962, 80.962]
plt.plot(x_6x13, y_6x13, 'p-', color='orange', alpha=alpha, markersize=12, linewidth=4, label="6×13")


plt.grid(True, linestyle='-', alpha=0.5)
plt.xlabel("Anchor Proposal Number", fontsize=30)  # 横坐标名字
plt.ylabel("F1@50 (%)", fontsize=30)  # 纵坐标名字
plt.legend(loc="lower right", title="Polar Map Size", title_fontsize=mpl.rcParams['legend.fontsize'])  # 图例标题
plt.savefig('anchor_num_testing.png', dpi=300)
plt.show()

==> thesis_figure/anchor_num/anchor_num_testing_p.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl


import matplotlib.pyplot as plt
import matplotlib as mpl

# 设置全局字体为 Times New Roman
mpl.rcParams['font.family'] = 'Times New Roman'
mpl.rcParams['font.serif'] = ['Times New Roman']
mpl.rcParams['axes.titlesize'] = 18
mpl.rcParams['axes.labelsize'] = 30
mpl.rcParams['xtick.labelsize'] = 22
mpl.rcParams['ytick.labelsize'] = 22
mpl.rcParams['legend.fontsize'] = 22

alpha = 0.7
plt.figure(figsize=(8.5, 8))

# 2×7
x_2x7 = [10, 14]
y_2x7 = [87.343, 85.597]
plt.plot(x_2x7, y_2x7, 'o-', color='blue', alpha=alpha, markersize=12, linewidth=4, label="2×7")

# 2×10
x_2x10 = [10, 15, 20]
y_2x10 = [88.174, 88.044, 88.036]
plt.plot(x_2x10, y_2x10, 's-', color='green', alpha=alpha, markersize=12, linewidth=4, label="2×10")

# 4×10
x_4x10 = [10, 15, 20, 25, 30, 35, 40]
y_4x10 = [89.599, 88.822, 88.516, 88.428, 88.390, 88.379, 88.376]
plt.plot(x_4x10, y_4x10, 'd-', color='red', alpha=alpha, markersize=12, linewidth=4, label="4×10")

# 5×12
x_5x12 = [10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60]
y_5x12 = [89.968, 89.221, 88.893, 88.805, 88.757, 88.740, 88.735, 88.733, 88.729, 88.728, 88.729]
plt.plot(x_5x12, y_5x12, 'v-', color='purple', alpha=alpha, markersize=12, linewidth=4, label="5×12")

# 6×18
x_6x13 = [10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 78]
y_6x13 = [90.845, 89.979, 89.492, 89.237, 89.101, 89.055, 89.018, 88.999, 88.996, 88.992, 88.983, 88.982, 88.982, 88.982]
plt.plot(x_6x13, y_6x13, 'p-', color='orange', alpha=alpha, markersize=12, linewidth=4, label="6×13")

plt.grid(True, linestyle='-', alpha=0.5)
plt.xlabel("Anchor Proposal Number", fontsize=30)  # 横坐标名字
plt.ylabel("Precision@50 (%)", fontsize=30)  # 纵坐标名字
plt.legend(loc="lower right", title="Polar Map Size", title_fontsize=mpl.rcParams['legend.fontsize'])  # 图例标题
plt.savefig('anchor_num_testing_p.png', dpi=300)
plt.show()

==> thesis_figure/anchor_num/anchor_num_testing_r.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl

# 设置全局字体为 Times New Roman
mpl.rcParams['font.family'] = 'Times New Roman'
mpl.rcParams['font.serif'] = ['Times New Roman']
mpl.rcParams['axes.titlesize'] = 18
mpl.rcParams['axes.labelsize'] = 30
mpl.rcParams['xtick.labelsize'] = 22
mpl.rcParams['ytick.labelsize'] = 22
mpl.rcParams['legend.fontsize'] = 22

alpha = 0.7
plt.figure(figsize=(8.5, 8))

# 2×7
x_2x7 = [10, 14]
y_2x7 = [73.924, 74.002]
plt.plot(x_2x7, y_2x7, 'o-', color='blue', alpha=alpha, markersize=12, linewidth=4, label="2×7")

# 2×10
x_2x10 = [10, 15, 20]
y_2x10 = [74.138, 74.290, 74.305]
plt.plot(x_2x10, y_2x10, 's-', color='green', alpha=alpha, markersize=12, linewidth=4, label="2×10")

# 4×10
x_4x10 = [10, 15, 20, 25, 30, 35, 40]
y_4x10 = [72.750, 74.147, 74.330, 74.381, 74.406, 74.411, 74.410]
plt.plot(x_4x10, y_4x10, 'd-', color='red', alpha=alpha, markersize=12, linewidth=4, label="4×10")

# 5×12
x_5x12 = [10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60]
y_5x12 = [71.603, 73.847, 74.226, 74.327, 74.353, 74.366, 74.371, 74.378, 74.380, 74.380, 74.382]
plt.plot(x_5x12, y_5x12, 'v-', color='purple', alpha=alpha, markersize=12, linewidth=4, label="5×12")

# 6×18
x_6x13 = [10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 78]
y_6x13 = [69.227, 72.876, 73.825, 74.077, 74.174, 74.210, 74.232, 74.249, 74.260, 74.265, 74.267, 74.267, 74.267, 74.268]
plt.plot(x_6x13, y_6x13, 'p-', color='orange', alpha=alpha, markersize=12, linewidth=4, label="6×13")

plt.grid(True, linestyle='-', alpha=0.5)
plt.xlabel("Anchor Proposal Number", fontsize=30)  # 横坐标名字
plt.ylabel("Recall@50 (%)", fontsize=30)  # 纵坐标名字
plt.legend(loc="lower right", title="Polar Map Size", title_fontsize=mpl.rcParams['legend.fontsize'])  # 图例标题
plt.savefig('anchor_num_testing_r.png', dpi=300)
plt.show()



==> thesis_figure/anchor_num/plot.sh <==
python anchor_num_testing.py
python anchor_num_testing_p.py
python anchor_num_testing_r.py

==> thesis_figure/anchor_num_method.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl

# 设置全局字体为 Times New Roman
mpl.rcParams['font.family'] = 'Times New Roman'
mpl.rcParams['font.serif'] = ['Times New Roman']
mpl.rcParams['axes.titlesize'] = 14
mpl.rcParams['axes.labelsize'] = 12
mpl.rcParams['xtick.labelsize'] = 12
mpl.rcParams['ytick.labelsize'] = 12
mpl.rcParams['legend.fontsize'] = 12

# 定义数据
data = {
    'LaneATT (2021)': {'x': [1000, 1000, 1000], 'y': [75.09, 76.68, 77.02], 'sizes': [40*2.5, 80*2.5, 180*2.5], 'color': 'magenta', 'marker': 'H'},
    'CLRNet (2022)': {'x': [192, 192, 192, 192], 'y': [79.58, 79.73, 80.13, 80.47], 'sizes': [20*2.5, 40*2.5, 80*2.5, 180*2.5], 'color': 'orange', 'marker': 'p'},
    'CLRerNet (2023)': {'x': [192, 192, 192], 'y': [80.76, 80.91, 81.12], 'sizes': [40*2.5, 80*2.5, 180*2.5], 'color': 'orangered', 'marker': 'p'},
    'ADNet (2023)': {'x': [64, 64], 'y': [77.56, 78.94], 'sizes': [80*2.5, 180*2.5], 'color': 'green', 'marker': 'v'},
    'SRLane (2024)': {'x': [40], 'y': [79.73], 'sizes': [180*2.5], 'color': 'red', 'marker': '*'},
    'Sparse Laneformer (2024)': {'x': [20, 20, 20], 'y': [76.55, 77.77, 77.83], 'sizes': [40*2.5, 80*2.5, 180*2.5], 'color': 'purple', 'marker': '^'},
    'Polar R-CNN (Ours)': {'x': [20, 20, 20, 20], 'y': [80.81, 80.92, 81.34, 81.49], 'sizes': [20*2.5, 40*2.5, 80*2.5, 180*2.5], 'color': 'blue', 'marker': 'o'},
    }

# 定义统一的标记大小
legend_marker_size = 100

# 绘制数据点
for label, props in data.items():
    plt.scatter(
        props['x'], props['y'], 
        s=props['sizes'], 
        alpha=0.5, 
        c=props['color'], 
        marker=props['marker'],
        edgecolors='w', 
        linewidth=0.5, 
        label=label
    )

# 设置标题和标签
plt.grid(True, linestyle='-', alpha=0.5)
plt.xlabel('Anchor Number', fontsize=16)
plt.ylabel('F1@50 (%)', fontsize=16)

# 添加图例，并调整图例中的标记大小
legend = plt.legend(loc="best")
for handle in legend.legend_handles:
    handle._sizes = [legend_marker_size]
plt.savefig('anchor_num_method.png', dpi=300)
plt.show()

==> thesis_figure/speed_method.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl

# 设置全局字体为 Times New Roman
mpl.rcParams['font.family'] = 'Times New Roman'
mpl.rcParams['font.serif'] = ['Times New Roman']
mpl.rcParams['axes.titlesize'] = 14
mpl.rcParams['axes.labelsize'] = 12
mpl.rcParams['xtick.labelsize'] = 12
mpl.rcParams['ytick.labelsize'] = 12
mpl.rcParams['legend.fontsize'] = 12
mark_size = 8

# 定义数据
data = {
    'LaneATT (2021)': {'x': [3.23, 5.01, 23.67], 'y': [75.09, 76.68, 77.02], 'color': 'magenta', 'marker': 'H'},
    'CLRNet (2022)': {'x': [7.37, 8.81, 9.31, 14.36], 'y': [79.58, 79.73, 80.47, 80.13], 'color': 'orange', 'marker': 'p'},
    'CLRerNet (2023)': {'x': [8.81, 9.31, 14.36], 'y': [80.76, 81.12, 80.91], 'color': 'orangered', 'marker': 'p'},
    'ADNet (2023)': {'x': [8.4, 10.67], 'y': [77.56, 78.94], 'color': 'green', 'marker': 'v'},
    'SRLane (2024)': {'x': [3.12], 'y': [79.73], 'color': 'red', 'marker': '*'},
    'UFLDv2 (2022)': {'x': [2.7, 4.6], 'y': [75, 76], 'color': 'purple', 'marker': '^'},
    'Polar R-CNN-NMS (ours)': {'x': [3.71, 4.97, 5.47, 6.14], 'y': [80.81, 80.92, 81.49, 81.34], 'color': 'blue', 'marker': 'o'},
    'Polar R-CNN (ours)': {'x': [4.77, 6.10, 6.54, 7.13], 'y': [80.81, 80.92, 81.49, 81.34], 'color': 'cyan', 'marker': 'o'},
    }




plt.xlim(0, 30)

# 绘制数据点
for label, props in data.items():
    plt.plot(
        props['x'], props['y'], 
        alpha=0.8, 
        c=props['color'], 
        marker=props['marker'],
        # edgecolors='w', 
        markersize = mark_size,
        linewidth=1.2, 
        label=label
    )

# 设置标题和标签
plt.grid(True, linestyle='-', alpha=0.5)
plt.xlabel('Latency (ms) on NVIDIA A100', fontsize=16)
plt.ylabel('F1@50 (%)', fontsize=16)

# 添加图例，并调整图例中的标记大小
legend = plt.legend(loc="upper right")
for handle in legend.legend_handles:
    handle._sizes = [20]
plt.savefig('speed_method.png', dpi=300)
plt.show()
